A Hybrid Classical-Quantum HPC Workload

A strategy for the orchestration of hybrid classical-quantum workloads on supercomputers featuring quantum devices is proposed. The method makes use of heterogeneous job launches with Slurm to interleave classical and quantum computation, thereby reducing idle time of the quantum components. To better understand the possible shortcomings and bottlenecks of such a workload, an example application is investigated that offloads parts of the computation to a quantum device. It executes on a classical HPC system, with a server mimicking the quantum device, within the MPMD paradigm in Slurm. Quantum circuits are synthesized by means of the Classiq software suite according to the needs of the scientific application, and the Qiskit Aer circuit simulator computes the state vectors. The HHL quantum algorithm for linear systems of equations is used to solve the algebraic problem from the discretization of a linear differential equation. Communication takes place over the MPI, which is broadly employed in the HPC community. Extraction of state vectors and circuit synthesis are the most time consuming, while communication is negligible in this setup. The present test bed serves as a basis for more advanced hybrid workloads eventually involving a real quantum device.

==> classic.sh <==
#!/bin/bash

echo "Classique on `hostname`"

# Wait on the quantic node's results
while true
do
   if [ -f ~/quantic/ready-${SLURM_JOBID} ] ; then break ; fi
   sleep 1
   echo -n "."
done

echo "Start classic computation based on results from the quantic run..."
sleep 120
echo "Classic run finished..."



==> quantic.sh <==
#!/bin/bash

echo "quantic on `hostname`"
sleep 3
echo "FINISHED"

#signal the classic partition they can start ...
mkdir -p ~/quantic
touch ~/quantic/ready-${SLURM_JOBID}

# kill the +1 allocation to enable the quantic node to be available
# for other jobs without killing the processing of the classic partition
scancel ${SLURM_JOBID}"+1"


